Efficient evaluation of risk allocations

Expectations of marginals conditional on the total risk of a portfolio are crucial in risk-sharing and allocation. However, computing these conditional expectations may be challenging, especially in critical cases where the marginal risks have compound distributions or when the risks are dependent. We introduce a generating function method to compute these conditional expectations. We provide efficient algorithms to compute the conditional expectations of marginals given the total risk for a portfolio of risks with lattice-type support. We show that the ordinary generating function of unconditional expected allocations is a function of the multivariate probability generating function of the portfolio. The generating function method allows us to develop recursive and transform-based techniques to compute the unconditional expected allocations. We illustrate our method to large-scale risk-sharing and risk allocation problems, including cases where the marginal risks have compound distributions, where the portfolio is composed of dependent risks, and where the risks have heavy tails, leading in some cases to computational gains of several orders of magnitude. Our approach is useful for risk-sharing in peer-to-peer insurance and risk allocation based on Euler's rule.

==> code/computation-error-compare.R <==
library(actuar)

lam1 <- 0.05
lam2 <- 0.02

alpha1 <- 4
alpha2 <- 5

beta1 <- 2000
beta2 <- 3000

lam1 * beta1 / (alpha1 - 1)
lam2 * beta2 / (alpha2 - 1)

fgp_pois <- function(t, lam) {
  exp(lam * (t - 1))
}

convo <- function(ff1, ff2) {
  ffs <- numeric(length(ff1) + length(ff2)-1)
  ffs[1] <- ff1[1]*ff2[1] 
  ff1<-c(ff1,rep(0, length(ff2) + 1)) 
  ff2<-c(ff2,rep(0, length(ff1) + 1)) 
  for (i in 1:(length(ffs))) { 
    ffs[i + 1] <- sum(ff1[1:(i + 1)] * ff2[(i + 1):1])
  } 
  ffs
}

direct_pmf <- function(h, cmax) {
  fb1 <- discretize(ppareto(x, alpha1, beta1), from=0, to=cmax, by = h, method="rounding")
  fb1_convo <- list(fb1)
  prob_max1 <- qpois(1-1e-10, lam1)

  Fx1 <- rep(dpois(0, lam1), length(fb1) * prob_max1)

  for(i in 1:prob_max1) {
    if(i > 1) {
      fb1_convo[[i]] <- convo(fb1, fb1_convo[[i-1]])
    }
    Fx1 <- Fx1 + dpois(i, lam1) * c(cumsum(fb1_convo[[i]]), rep(1, length(fb1) * (prob_max1 - i)))
  }

  fx1_direct <- diff(c(0, Fx1))

  fb2 <- discretize(ppareto(x, alpha2, beta2), from=0, to=cmax, by = h, method="rounding")
  fb2_convo <- list(fb2)
  prob_max2 <- qpois(1-1e-10, lam2)

  Fx2 <- rep(dpois(0, lam2), length(fb2) * prob_max2)

  for(i in 1:prob_max2) {
    if(i > 1) {
      fb2_convo[[i]] <- convo(fb2, fb2_convo[[i-1]])
    }
    Fx2 <- Fx2 + dpois(i, lam2) * c(cumsum(fb2_convo[[i]]), rep(1, length(fb2) * (prob_max2 - i)))
  }

  fx2_direct <- diff(c(0, Fx2))

  fs_direct <- convo(fx1_direct, fx2_direct)

  fs_direct

}

direct_run <- function(h, cmax) {
  fb1 <- discretize(ppareto(x, alpha1, beta1), from=0, to=cmax, by = h, method="rounding")
  fb1_convo <- list(fb1)
  prob_max1 <- qpois(1-1e-10, lam1)

  Fx1 <- rep(dpois(0, lam1), length(fb1) * prob_max1)

  for(i in 1:prob_max1) {
    if(i > 1) {
      fb1_convo[[i]] <- convo(fb1, fb1_convo[[i-1]])
    }
    Fx1 <- Fx1 + dpois(i, lam1) * c(cumsum(fb1_convo[[i]]), rep(1, length(fb1) * (prob_max1 - i)))
  }

  fx1_direct <- diff(c(0, Fx1))

  fb2 <- discretize(ppareto(x, alpha2, beta2), from=0, to=cmax, by = h, method="rounding")
  fb2_convo <- list(fb2)
  prob_max2 <- qpois(1-1e-10, lam2)

  Fx2 <- rep(dpois(0, lam2), length(fb2) * prob_max2)

  for(i in 1:prob_max2) {
    if(i > 1) {
      fb2_convo[[i]] <- convo(fb2, fb2_convo[[i-1]])
    }
    Fx2 <- Fx2 + dpois(i, lam2) * c(cumsum(fb2_convo[[i]]), rep(1, length(fb2) * (prob_max2 - i)))
  }

  fx2_direct <- diff(c(0, Fx2))

  fs_direct <- convo(fx1_direct, fx2_direct)

  cmrs_direct <- function(k, fx1, fx2) {
    sum(0:k * fx1[1 + 0:k] * fx2[1 + k:0])
  }

  fx1_long <- c(fx1_direct, rep(0, length(fs_direct) - length(fx1_direct)))
  fx2_long <- c(fx2_direct, rep(0, length(fs_direct) - length(fx2_direct)))

  e1_direct <- sapply(1:length(fs_direct) - 1, function(k) cmrs_direct(k, fx1_long, fx2_long)) / fs_direct
  e2_direct <- sapply(1:length(fs_direct) - 1, function(k) cmrs_direct(k, fx2_long, fx1_long)) / fs_direct

  e1_direct[fs_direct == 0] <- 0
  e2_direct[fs_direct == 0] <- 0

  cbind(e1_direct, e2_direct)

}

recursive_run <- function(h, cmax) {
  fb1 <- discretize(ppareto(x, alpha1, beta1), from=0, to=cmax, by = h, method="rounding")
  fb1_long <- c(fb1, rep(0, length(fb1) * 1))

  fx1 <- numeric(length(fb1_long))
  fx1[1] <- fgp_pois(fb1[1], lam1)
  for(n in 1:(length(fb1_long) - 1)){
    fx1[n+1] <- sum(lam1 * (1:n)/n*fb1_long[(1:n)+1]*fx1[n-(1:n)+1])
  }

  ex1 <- sum(fx1[1:length(fb1)] * seq(0, cmax - h, h))

  fb2 <- discretize(ppareto(x, alpha2, beta2), from=0, to=cmax, by = h, method="rounding")
  fb2_long <- c(fb2, rep(0, length(fb2) * 1))

  fx2 <- numeric(length(fb2_long))
  fx2[1] <- fgp_pois(fb2[1], lam2)
  for(n in 1:(length(fb2_long) - 1)){
    fx2[n+1] <- sum(lam2 * (1:n)/n*fb2_long[(1:n)+1]*fx2[n-(1:n)+1])
  }

  ex2 <- sum(fx2[1:length(fb2)] * seq(0, cmax - h, h))

  fs <- convo(fx1, fx2)

  cmrs <- numeric(length(fs))

  cmrs_pois <- function(k, lam, fb, fs) {
    ll <- 1:k
    lam * sum(ll * fb[ll + 1] * fs[k - ll + 1])
  }

  fb1_verylong <- c(fb1, rep(0, length(fs) - length(fb1)))
  fb2_verylong <- c(fb2, rep(0, length(fs) - length(fb2)))

  cmrs1 <- c(0, sapply(1:(length(fs) - 1), function(k) cmrs_pois(k, lam1, fb1_verylong, fs))) / fs
  cmrs2 <- c(0, sapply(1:(length(fs) - 1), function(k) cmrs_pois(k, lam2, fb2_verylong, fs))) / fs

  cmrs1[fs == 0] <- 0
  cmrs2[fs == 0] <- 0

  cbind(cmrs1, cmrs2)

}

transform_run <- function(h, cmax) {
  fft_multiple <- 1
  kmax <- fft_multiple * cmax

  length_fft <- 2^ceiling(log2(kmax / h))

  dft_fs <- rep(1, length_fft)

  fc1 <- discretize(ppareto(x, alpha1, beta1), from = 0, to = cmax, by = h, method= "rounding")
  # fc1 <- c(fc1, 1 - sum(fc1), rep(0, length_fft - length(fc1) - 1))
  fc1_long <- c(fc1, rep(0, length_fft - length(fc1)))

  fc2 <- discretize(ppareto(x, alpha2, beta2), from = 0, to = cmax, by = h, method= "rounding")
  # fc1 <- c(fc2, 1 - sum(fc2), rep(0, length_fft - length(fc2) - 1))
  fc2_long <- c(fc2, rep(0, length_fft - length(fc2)))

  dft_fx1 <- fgp_pois(fft(fc1_long), lam1)
  dft_fx2 <- fgp_pois(fft(fc2_long), lam2)

  dft_fs <- dft_fx1 * dft_fx2
  fs_fft <- Re(fft(dft_fs, inverse = TRUE))/length_fft

  e1 <- exp(-2i*pi*(0:(length_fft - 1))/length_fft)

  phic1 <- fft(c(1:(length_fft - 1) * fc1_long[-1], 0))
  phic2 <- fft(c(1:(length_fft - 1) * fc2_long[-1], 0))

  dft_mu1 <- e1 * phic1 * lam1 * dft_fs
  cmrs_fft1 <- Re(fft(dft_mu1, inverse = TRUE))/length_fft / fs_fft
  cmrs_fft1[1] <- 0

  dft_mu2 <- e1 * phic2 * lam2 * dft_fs
  cmrs_fft2 <- Re(fft(dft_mu2, inverse = TRUE))/length_fft / fs_fft
  cmrs_fft2[1] <- 0
  cbind(cmrs_fft1, cmrs_fft2)
}

h <- 100

res_direct_truth <- direct_run(h, 2^18)
fs_direct_truth <- direct_pmf(h, 2^18)

power_value <- 14

res_direct <- direct_run(h, 2^power_value)
res_recursive <- recursive_run(h, 2^power_value)
res_fft <- transform_run(h, 2^power_value)

# plot(res_direct[1:common_len, 1], pch = 19)
# points(res_recursive[1:common_len, 1], col = rgb(0, 1, 0, 0.5), pch = 19)
# points(res_fft[1:common_len, 1], col = rgb(0, 0, 1, 0.5), pch = 19)

common_len <- min(nrow(res_direct), nrow(res_recursive), nrow(res_fft))
stable_len <- min(which(abs(rowSums(res_fft) - 0:(nrow(res_fft) - 1)) > 0.00001)) - 1

eff_len <- min(common_len, stable_len, 2^18 / h)

# cbind(res_direct[1:eff_len, 1], 
#       res_recursive[1:eff_len, 1], 
#       res_fft[1:eff_len, 1])

# cbind(res_direct[1:eff_len, 2], 
#       res_recursive[1:eff_len, 2], 
#       res_fft[1:eff_len, 2])

cdf_marginal <- c(ppareto(2^power_value, alpha1, beta1), ppareto(2^power_value, alpha2, beta2))

err_sum_1_direct <- h * colSums(abs(res_direct_truth[1:eff_len, ] - res_direct[1:eff_len, ]))[1]
err_sum_1_recursive <- h * colSums(abs(res_direct_truth[1:eff_len, ] - res_recursive[1:eff_len, ]))[1]
err_sum_1_fft <- h * colSums(abs(res_direct_truth[1:eff_len, ] - res_fft[1:eff_len, ]))[1]

err_sup_1_direct <- h * max(abs(res_direct_truth[1:eff_len, 1] - res_direct[1:eff_len, 1]))
err_sup_1_recursive <- h * max(abs(res_direct_truth[1:eff_len, 1] - res_recursive[1:eff_len, 1]))
err_sup_1_fft <- h * max(abs(res_direct_truth[1:eff_len, 1] - res_fft[1:eff_len, 1]))

power_value
eff_len * h
cdf_marginal
c(round(c(err_sum_1_direct, err_sup_1_direct, err_sum_1_recursive, err_sup_1_recursive, err_sum_1_fft, err_sup_1_fft), 6))
sum(fs_direct_truth[1:eff_len])



==> code/computation-time-compare.R <==
library(actuar)
set.seed(02092024)
cmax <- 2^18

lam1 <- 0.05
lam2 <- 0.02

alpha1 <- 4
alpha2 <- 5

beta1 <- 2000
beta2 <- 3000

lam1 * beta1 / (alpha1 - 1)
lam2 * beta2 / (alpha2 - 1)

fgp_pois <- function(t, lam) {
  exp(lam * (t - 1))
}

convo <- function(ff1, ff2) {
  ffs <- numeric(length(ff1) + length(ff2)-1)
  ffs[1] <- ff1[1]*ff2[1] 
  ff1<-c(ff1,rep(0, length(ff2) + 1)) 
  ff2<-c(ff2,rep(0, length(ff1) + 1)) 
  for (i in 1:(length(ffs))) { 
    ffs[i + 1] <- sum(ff1[1:(i + 1)] * ff2[(i + 1):1])
  } 
  ffs
}

direct_run <- function(h) {
  fb1 <- discretize(ppareto(x, alpha1, beta1), from=0, to=cmax, by = h, method="rounding")
  fb1_convo <- list(fb1)
  prob_max1 <- qpois(1-1e-10, lam1)

  Fx1 <- rep(dpois(0, lam1), length(fb1) * prob_max1)

  for(i in 1:prob_max1) {
    if(i > 1) {
      fb1_convo[[i]] <- convo(fb1, fb1_convo[[i-1]])
    }
    Fx1 <- Fx1 + dpois(i, lam1) * c(cumsum(fb1_convo[[i]]), rep(1, length(fb1) * (prob_max1 - i)))
  }

  fx1_direct <- diff(c(0, Fx1))

  fb2 <- discretize(ppareto(x, alpha2, beta2), from=0, to=cmax, by = h, method="rounding")
  fb2_convo <- list(fb2)
  prob_max2 <- qpois(1-1e-7, lam2)

  Fx2 <- rep(dpois(0, lam2), length(fb2) * prob_max2)

  for(i in 1:prob_max2) {
    if(i > 1) {
      fb2_convo[[i]] <- convo(fb2, fb2_convo[[i-1]])
    }
    Fx2 <- Fx2 + dpois(i, lam2) * c(cumsum(fb2_convo[[i]]), rep(1, length(fb2) * (prob_max2 - i)))
  }

  fx2_direct <- diff(c(0, Fx2))


  fs_direct <- convo(fx1_direct, fx2_direct)

  cmrs_direct <- function(k, fx1, fx2) {
    sum(0:k * fx1[1 + 0:k] * fx2[1 + k:0])
  }

  fx1_long <- c(fx1_direct, rep(0, length(fs_direct) - length(fx1_direct)))
  fx2_long <- c(fx2_direct, rep(0, length(fs_direct) - length(fx2_direct)))

  e1_direct <- sapply(1:length(fs_direct) - 1, function(k) cmrs_direct(k, fx1_long, fx2_long)) / fs_direct
  e2_direct <- sapply(1:length(fs_direct) - 1, function(k) cmrs_direct(k, fx2_long, fx1_long)) / fs_direct

  e1_direct[fs_direct == 0] <- 0
  e2_direct[fs_direct == 0] <- 0

  cbind(e1_direct, e2_direct)

}

recursive_run <- function(h) {
  fb1 <- discretize(ppareto(x, alpha1, beta1), from=0, to=cmax, by = h, method="rounding")
  fb1_long <- c(fb1, rep(0, length(fb1) * 0))

  fx1 <- numeric(length(fb1_long))
  fx1[1] <- fgp_pois(fb1[1], lam1)
  for(n in 1:(length(fb1_long) - 1)){
    fx1[n+1] <- sum(lam1 * (1:n)/n*fb1_long[(1:n)+1]*fx1[n-(1:n)+1])
  }

  ex1 <- sum(fx1[1:length(fb1)] * seq(0, cmax - h, h))

  fb2 <- discretize(ppareto(x, alpha2, beta2), from=0, to=cmax, by = h, method="rounding")
  fb2_long <- c(fb2, rep(0, length(fb2) * 0))

  fx2 <- numeric(length(fb2_long))
  fx2[1] <- fgp_pois(fb2[1], lam2)
  for(n in 1:(length(fb2_long) - 1)){
    fx2[n+1] <- sum(lam2 * (1:n)/n*fb2_long[(1:n)+1]*fx2[n-(1:n)+1])
  }

  ex2 <- sum(fx2[1:length(fb2)] * seq(0, cmax - h, h))

  fs <- convo(fx1, fx2)

  cmrs <- numeric(length(fs))

  cmrs_pois <- function(k, lam, fb, fs) {
    ll <- 1:k
    lam * sum(ll * fb[ll + 1] * fs[k - ll + 1])
  }

  fb1_verylong <- c(fb1, rep(0, length(fs) - length(fb1)))
  fb2_verylong <- c(fb2, rep(0, length(fs) - length(fb2)))

  cmrs1 <- c(0, sapply(1:(length(fs) - 1), function(k) cmrs_pois(k, lam1, fb1_verylong, fs))) / fs
  cmrs2 <- c(0, sapply(1:(length(fs) - 1), function(k) cmrs_pois(k, lam2, fb2_verylong, fs))) / fs

  cmrs1[fs == 0] <- 0
  cmrs2[fs == 0] <- 0

  cbind(cmrs1, cmrs2)

}


transform_run <- function(h) {
  fft_multiple <- 1
  kmax <- fft_multiple * cmax

  length_fft <- 2^ceiling(log2(kmax / h))

  dft_fs <- rep(1, length_fft)

  fc1 <- discretize(ppareto(x, alpha1, beta1), from = 0, to = cmax, by = h, method= "rounding")
  # fc1 <- c(fc1, 1 - sum(fc1), rep(0, length_fft - length(fc1) - 1))
  fc1_long <- c(fc1, rep(0, length_fft - length(fc1)))

  fc2 <- discretize(ppareto(x, alpha2, beta2), from = 0, to = cmax, by = h, method= "rounding")
  # fc1 <- c(fc2, 1 - sum(fc2), rep(0, length_fft - length(fc2) - 1))
  fc2_long <- c(fc2, rep(0, length_fft - length(fc2)))

  dft_fx1 <- fgp_pois(fft(fc1_long), lam1)
  dft_fx2 <- fgp_pois(fft(fc2_long), lam2)

  dft_fs <- dft_fx1 * dft_fx2
  fs_fft <- Re(fft(dft_fs, inverse = TRUE))/length_fft

  e1 <- exp(-2i*pi*(0:(length_fft - 1))/length_fft)

  phic1 <- fft(c(1:(length_fft - 1) * fc1_long[-1], 0))
  phic2 <- fft(c(1:(length_fft - 1) * fc2_long[-1], 0))

  dft_mu1 <- e1 * phic1 * lam1 * dft_fs
  cmrs_fft1 <- Re(fft(dft_mu1, inverse = TRUE))/length_fft / fs_fft
  cmrs_fft1[1] <- 0

  dft_mu2 <- e1 * phic2 * lam2 * dft_fs
  cmrs_fft2 <- Re(fft(dft_mu2, inverse = TRUE))/length_fft / fs_fft
  cmrs_fft2[1] <- 0
  cbind(cmrs_fft1, cmrs_fft2)
}

h <- 100
# res_direct <- direct_run(h)
res_recursive <- recursive_run(h)
res_fft <- transform_run(h)

# rowSums(res_direct)[1:100]
# rowSums(res_recursive)[1:100]

nn <- 100
cbind(
  # res_direct[1:nn, 1], 
  res_recursive[1:nn, 1], 
  res_fft[1:nn, 1])


colSums(res_recursive)

==> code/ex2.R <==
library(actuar)
set.seed(10112021)
n_participants <- 5000
kmax <- 2^15
cmax <- 2^15
lam <- list()
phic <- list()
mu <- list()

lambdas <- rexp(n_participants, 10)
alphi <- runif(n_participants, 1.5, 5)
lami <- runif(n_participants, 1, 100)

dft_fs <- rep(1, kmax)

for(i in 1:n_participants) {
  fci <- discretize(ppareto(x,alphi[i],lami[i]), from=0, to=cmax - 1, by = 1, method="rounding")
  fci <- c(fci, 1 - sum(fci), rep(0, kmax - cmax))
  phic[[i]] <- fft(c(1:(kmax-1) * fci[-1], 0))
  dft_fs <- dft_fs * exp(lambdas[i] * (fft(fci) - 1))
}

fs <- Re(fft(dft_fs, inverse = TRUE))/kmax
e1 <- exp(-2i*pi*(0:(kmax-1))/kmax)

for(i in 1:n_participants) {
  dft_mu <- e1 * phic[[i]] * lambdas[i] * dft_fs
  mu[[i]] <- Re(fft(dft_mu, inverse = TRUE))/kmax
}

mu_tot <- Reduce("+", mu)
mu_tot[1 + seq(2800, 3400, 100)] / fs[1 + seq(2800, 3400, 100)] # Validation


==> code/example-denuit-2019.R <==
n_participants <- 4
kmax <- 2^6
cmax <- 4
lam <- list(0.08, 0.08, 0.1, 0.1)
fc <- list(c(0, 0.1, 0.2, 0.4, 0.3, rep(0, kmax - cmax - 1)),
           c(0, 0.15, 0.25, 0.3, 0.3, rep(0, kmax - cmax - 1)),
           c(0, 0.1, 0.2, 0.3, 0.4, rep(0, kmax - cmax - 1)),
           c(0, 0.15, 0.25, 0.3, 0.3, rep(0, kmax - cmax - 1)))

dft_fx <- list()
phic <- list()
mu <- list()
conditional_mean <- list()

for(i in 1:n_participants) {
  dft_fx[[i]] <- exp(lam[[i]] * (fft(fc[[i]]) - 1))
  phic[[i]] <- fft(c(1:cmax * fc[[i]][2:(cmax + 1)], rep(0, kmax - cmax)))
}

dft_fs <- Reduce("*", dft_fx)
fs <- Re(fft(dft_fs, inverse = TRUE))/kmax
e1 <- exp(-2i*pi*(0:(kmax-1))/kmax)
  
for(i in 1:n_participants) {
  dft_mu <- e1 * phic[[i]] * lam[[i]] * dft_fs
  mu[[i]] <- Re(fft(dft_mu, inverse = TRUE))/kmax
  conditional_mean[[i]] <- mu[[i]]/fs
}

sapply(conditional_mean, "[[", 2) # Validation
conditional_mean_total <- Reduce("+", conditional_mean)
conditional_mean_total[1 + 1:10] # Validation
# Pas inclus dans le listing:

plot(0:(kmax - 1), conditional_mean_total, main = "", xlab = expression(k), ylab = "Sum of conditional means")
conditional_mean_total

sum(sapply(conditional_mean, "[[", 39))

mu_tot <- Reduce("+", mu)
png("Dropbox/Apps/Overleaf/Efficient computation of expected allocations/plot_total_conditional_mean_denuit.png")
plot(0:(kmax - 1), conditional_mean_total, main = "", xlab = "k", ylab = "") # , ylim = c(-10000, 10000)
dev.off()

png("Dropbox/Apps/Overleaf/Efficient computation of expected allocations/plot_total_expected_allocation_denuit.png")
plot(0:(kmax - 1), mu_tot, main = "", type = "l", xlab = "k", ylab = "")
dev.off()

png("Dropbox/Apps/Overleaf/Efficient computation of expected allocations/plot_total_fs_denuit.png")
plot(0:(kmax - 1), fs, main = "", type = "l", xlab = "k", ylab = "")
dev.off()


==> code/example-large-dimension-pareto.R <==
library(actuar)
set.seed(10112021)
n_participants <- 500
kmax <- 2^17
cmax <- 2^14
lam <- list()
phic <- list()
mu <- list()

lambdas <- rexp(n_participants, 10)
alphi <- runif(n_participants, 1.4, 3)
lami <- runif(n_participants, 1, 100)

dft_fs <- rep(1, kmax)

for(i in 1:n_participants) {
        fci <- discretize(ppareto(x,alphi[i],lami[i]), from=0, to=cmax - 1, by = 1, method="rounding")
        fci <- c(fci, 1 - sum(fci), rep(0, kmax - cmax))
        phic[[i]] <- fft(c(1:(kmax-1) * fci[-1], 0))
        dft_fs <- dft_fs * exp(lambdas[i] * (fft(fci) - 1))
}

fs <- Re(fft(dft_fs, inverse = TRUE))/kmax
e1 <- exp(-2i*pi*(0:(kmax-1))/kmax)

for(i in 1:n_participants) {
        dft_mu <- e1 * phic[[i]] * lambdas[i] * dft_fs
        mu[[i]] <- Re(fft(dft_mu, inverse = TRUE))/kmax
}

mu_tot <- Reduce("+", mu)
krange <- seq(2000, 3000, 100)
krange
mu_tot[1 + krange] / fs[1 + krange] # Validation
plot(fs)

cm_tot <- mu_tot/fs
plot(cm_tot)


==> code/example-large-dimension.R <==
set.seed(10112021)
n_participants <- 10000
kmax <- 2^13
lam <- list()
fc <- list()
mu <- list()

lambdas <- rexp(n_participants, 10)
rs <- sample(1:6, n_participants, replace = TRUE)
qs <- runif(n_participants, 0.4, 0.5)

# Assign parameters
for(i in 1:n_participants) {
  lam[[i]] <- lambdas[i]
  fci <- dnbinom(0:(kmax-2), rs[i], qs[i])
  fc[[i]] <- c(fci, 1 - sum(fci))
}

dft_fx <- list()
phic <- list()
cm <- list()

for(i in 1:n_participants) {
  dft_fx[[i]] <- exp(lam[[i]] * (fft(fc[[i]]) - 1))
  phic[[i]] <- fft(c(1:(kmax-1) * fc[[i]][-1], 0))
}

dft_fs <- Reduce("*", dft_fx)
fs <- Re(fft(dft_fs, inverse = TRUE))/kmax
e1 <- exp(-2i*pi*(0:(kmax-1))/kmax)

for(i in 1:n_participants) {
  dft_mu <- e1 * phic[[i]] * lam[[i]] * dft_fs
  mu[[i]] <- Re(fft(dft_mu, inverse = TRUE))/kmax
  cm[[i]] <- mu[[i]]/fs
}

cm_tot <- Reduce("+", cm)
cm_tot[1 + seq(4000, 5000, 100)] # Validation

cm[[1]][2]

mu_tot <- Reduce("+", mu)

# plot(0:(kmax - 1), cm[[1]], main = "", xlab = "k", ylab = "") # , ylim = c(-10000, 10000)

par(mar = c(4, 2, 2, 2))

png("Dropbox/Apps/Overleaf/Efficient computation of expected allocations/plot_total_conditional_mean.png")
plot(0:(kmax - 1), cm_tot, main = "", xlab = "k", ylab = "") # , ylim = c(-10000, 10000)
dev.off()

png("Dropbox/Apps/Overleaf/Efficient computation of expected allocations/plot_total_expected_allocation.png")
plot(0:(kmax - 1), mu_tot, main = "", type = "l", xlab = "k", ylab = "")
dev.off()

png("Dropbox/Apps/Overleaf/Efficient computation of expected allocations/plot_total_fs.png")
plot(0:(kmax - 1), fs, main = "", type = "l", xlab = "k", ylab = "")
dev.off()

tab1 <- cbind(0:(kmax - 1), cm_tot, fs)
tab1 <- tab1[seq(1, nrow(tab1), 5), ]
colnames(tab1) <- c("idx", "tot", "fs")
write.csv(tab1, "large-dim-fs.csv")

Es <- sum(0:(kmax - 1) * fs)
Es2 <- sum((0:(kmax - 1))^2 * fs)
c(Es, Es2 - Es^2)

plot(0:(kmax - 1), mu[[1]], main = "", type = "l", xlab = "k", ylab = "")

converging_range <- which(abs(cm_tot - 0:(kmax - 1)) < 1e-8)

png("Dropbox/Apps/Overleaf/Efficient computation of expected allocations/plot_cond_mean_distn.png", 1.5*750, 1.5*300)
par(mar = c(4, 2, 2, 2), cex = 1.5)
plot(0, 0, type = "n", xlim = c(0, 3.5), ylim = c(0, 20), xlab = "k", ylab = "", cex.axis = 1.3, cex.lab = 1.3)
for(k in 1:8) {
  
  # curr_values <- cbind(cm[[k]][converging_range], fs[converging_range])
  
  # bins_sep <- cut(curr_values[, 1], 50)
  # cnd_means <- as.numeric(tapply(curr_values[, 1], bins_sep, mean))[summary(bins_sep) != 0]
  # cnd_means_density <- as.numeric(tapply(curr_values[, 2], bins_sep, sum))[summary(bins_sep) != 0]
  # plot(cnd_means, cnd_means_density)
  # 
  points(density(cm[[k]][converging_range], weights = fs[converging_range]/sum(fs[converging_range])), type = "l", col = k)
  # points(cnd_means, cnd_means_density, type = "l", col = k)
  abline(v = lam[[k]] * rs[k] * (1-qs[k])/qs[k], col = k, lty = 2)
}
legend("topright", legend = paste("j = ", 1:8), lty = rep(1, 8), col = 1:8)

# abline(h = 0, col = 1, lty = 1)
dev.off()

tab1 <- density(cm[[1]][converging_range], weights = fs[converging_range]/sum(fs[converging_range]))$x
tab1 <- cbind(tab1, density(cm[[1]][converging_range], weights = fs[converging_range]/sum(fs[converging_range]))$y)
for(i in 2:8) {
  tab1 <- cbind(tab1, density(cm[[i]][converging_range], weights = fs[converging_range]/sum(fs[converging_range]))$x)
  tab1 <- cbind(tab1, density(cm[[i]][converging_range], weights = fs[converging_range]/sum(fs[converging_range]))$y)
}

colnames(tab1) <- paste0(c("x", "y"), rep(1:8, each = 2))
write.csv(tab1[seq(1, nrow(tab1), 5), ], "large-dim-norm.csv")

sapply(1:8, function(k) lam[[k]] * rs[k] * (1-qs[k])/qs[k])

library(xtable)
xtable(rbind(lambdas[1:8], qs[1:8], rs[1:8]), digits = 6)

round(sapply(1:8, function(k) lam[[k]] * rs[k] * (1-qs[k])/qs[k]), 6)


# Normal approximation ----------------------------------------------------

ex <- lambdas * rs * (1-qs)/qs
vx <- lambdas * (rs * (1-qs)/qs^2 + (rs * (1-qs)/qs)^2)
vs <- sum(vx)

k <- 4
vx_contribution <- vx[k]/sqrt(vs)
# vx_contribution <- vx[k] / sqrt(sum(fs[converging_range] * (converging_range - 1)^2) - (sum(fs[converging_range] * (converging_range - 1)))^2)

# plot(0, 0, type = "n", xlim = c(0, 3.5), ylim = c(0, 10), xlab = "k", ylab = "", cex.axis = 1.3, cex.lab = 1.3)
plot(0, 0, type = "n", xlim = c(min(cm[[k]][converging_range]), max(cm[[k]][converging_range])), ylim = c(0, dnorm(0, 0, vx_contribution)), xlab = "k", ylab = "", cex.axis = 1.3, cex.lab = 1.3)
points(density(cm[[k]][converging_range], weights = fs[converging_range]/sum(fs[converging_range])), type = "l", col = 2)
curve(dnorm(x, ex[k], vx_contribution), from = min(cm[[k]][converging_range]), to = max(cm[[k]][converging_range]), add=TRUE)
abline(v = ex[k], col = 3, lty = 2)

sum(ex)
sum(fs[converging_range] * (converging_range - 1))
sqrt(vs)
sqrt(sum(fs[converging_range] * (converging_range - 1)^2) - (sum(fs[converging_range] * (converging_range - 1)))^2)


==> code/example-medium-dimension-heavy_tail.R <==
library(actuar)
set.seed(10112021)
n_participants <- 100
kmax <- 2^15
cmax <- 2^14
lam <- list()
phic <- list()
mu <- list()


alphi <- runif(n_participants, 1.4, 3)
lami <- runif(n_participants, 1, 100)
ri <- sample(1:2, n_participants, replace = TRUE)
qi <- runif(n_participants, 0, 1)


dft_fs <- rep(1, kmax)

for(i in 1:n_participants) {
  fci <- discretize(ppareto(x,alphi[i],lami[i]), from=0, to=cmax - 1, by = 1, method="rounding")
  fci <- c(fci, 1 - sum(fci), rep(0, kmax - cmax))
  phic[[i]] <- fft(c(1:(kmax-1) * fci[-1], 0))
  dft_fs <- dft_fs * (qi[i] * fft(fci) + 1 - qi[i])^ri[i]
}

fs <- Re(fft(dft_fs, inverse = TRUE))/kmax
e1 <- exp(-2i*pi*(0:(kmax-1))/kmax)

for(i in 1:n_participants) {
  dft_mu <- e1 * phic[[i]] * ri[i] * (1 - qi[i]) / (1 - (1 - qi[i]) * phic[[i]]) * dft_fs
  mu[[i]] <- Re(fft(dft_mu, inverse = TRUE))/kmax
}

mu_tot <- Reduce("+", mu)
krange <- seq(2000, 3000, 100)
krange
mu_tot[1 + krange] / fs[1 + krange] # Validation
plot(fs)

cm_tot <- mu_tot/fs
plot(cm_tot)


==> code/example-zipf.R <==
library(VGAM)

dzeta <- function(k, s) {
  k^(-s)/zetas
}

s <- c(2.2, 2.5, 2.8)

n <- 3

xmax <- 2^15
kmax <- 2^20

phis <- rep(1, kmax)
cm3 <- list()

for(i in 1:n) {
  zetas <- zeta(s[i])
  fx <- c(0, (1:(xmax - 1)) ** (-s[i])/zetas)
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phis <- phis * phix
}

fs3 <- Re(fft(phis, inverse = TRUE))/kmax
good_values <- (fs3 > 0)

for(i in 1:n) {
  zetas <- zeta(s[i])
  fx <- c(0, (1:(xmax - 1)) ** (-s[i])/zetas)
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phi_deriv_x1 <- fft(c((1:(xmax - 1)) * fx[-1], rep(0, kmax - xmax + 1)))
  agf <- phis / phix * phi_deriv_x1 * exp(-2i*pi*(0:(kmax-1))/kmax)
  cm3[[i]] <- (Re(fft(agf, inverse = TRUE))/kmax / fs3)[1:xmax]
}

cm_tot <- Reduce("+", cm3)
cbind(seq(100, 2000, 100), cm_tot[1 + seq(100, 2000, 100)])
converging_range3 <- which(abs(cm_tot - 0:(kmax - 1)) < 1e-5)
converging_range3 <- converging_range3[converging_range3 %in% which(good_values)]

# n = 100 -----------------------------------------------------------------

set.seed(20211208)
n <- 100

xmax <- 2^15
kmax <- 2^20
s <- c(s, runif(100 - 3, 2.2, 2.8))

phis100 <- rep(1, kmax)

for(i in 1:n) {
  zetas <- zeta(s[i])
  fx <- c(0, (1:(xmax - 1)) ** (-s[i])/zetas)
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phis100 <- phis100 * phix
}

fs100 <- Re(fft(phis100, inverse = TRUE))/kmax
# fs <- fs/sum(fs)
good_values <- (fs100 >= 0)
phi1 <- exp(-2i*pi*(0:(kmax-1))/kmax)

cm100 <- list()

for(i in 1:n) {
  zetas <- zeta(s[i])
  fx <- c(0, (1:(xmax - 1)) ** (-s[i])/zetas)
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phi_deriv_x1 <- fft(c((1:(xmax - 1)) * fx[-1], rep(0, kmax - xmax + 1)))
  phism1 <- phis100 / phix
  agf <- phism1 * phi_deriv_x1 * phi1
  cm100[[i]] <- (Re(fft(agf, inverse = TRUE))/kmax / fs100)[1:xmax]
}

cm_tot <- Reduce("+", cm100)
cbind(seq(100, 2000, 100), cm_tot[1 + seq(100, 2000, 100)])
converging_range100 <- which(abs(cm_tot - 0:(kmax - 1)) < 1e-5)
converging_range100 <- converging_range100[converging_range100 %in% which(good_values)]

# n = 1000 ----------------------------------------------------------------

n <- 1000

xmax <- 2^15
kmax <- 2^20

s <- c(s, runif(1000 - 100, 2.2, 2.8))

phis1000 <- rep(1, kmax)

for(i in 1:n) {
  zetas <- zeta(s[i])
  fx <- c(0, (1:(xmax - 1)) ** (-s[i])/zetas)
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phis1000 <- phis1000 * phix
}

fs1000 <- Re(fft(phis1000, inverse = TRUE))/kmax
# fs <- fs/sum(fs)
good_values <- (fs1000 >= 0)
phi1 <- exp(-2i*pi*(0:(kmax-1))/kmax)

cm1000 <- list()

for(i in 1:n) {
  zetas <- zeta(s[i])
  fx <- c(0, (1:(xmax - 1)) ** (-s[i])/zetas)
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phi_deriv_x1 <- fft(c((1:(xmax - 1)) * fx[-1], rep(0, kmax - xmax + 1)))
  phism1 <- phis1000 / phix
  agf <- phism1 * phi_deriv_x1 * phi1
  cm1000[[i]] <- (Re(fft(agf, inverse = TRUE))/kmax / fs1000)[1:xmax]
}

cm_tot <- Reduce("+", cm1000)
cbind(seq(100, 2000, 100), cm_tot[1 + seq(100, 2000, 100)])
converging_range1000 <- which(abs(cm_tot - 0:(kmax - 1)) < 1e-5)
converging_range1000 <- converging_range1000[converging_range1000 %in% which(good_values)]

# plots -------------------------------------------------------------------

par(mfrow = c(1, 3))

titles <- c(expression(paste(X[1], ", ", s[1], "=2.2")),
            expression(paste(X[2], ", ", s[2], "=2.5")),
            expression(paste(X[3], ", ", s[3], "=2.8")))


for(i in (1:3)) {
  plot(1, 1, xlim = c(0, 10), ylim = c(0, 1), type = "n", main = titles[i], xlab = "", ylab = "", cex.main =2, cex.axis = 2)
  # points(density(cm[[i]][converging_range], weights = fs[converging_range]/sum(fs[converging_range]), kernel = "gaussian"), type = "l", col = i)
  points(cm3[[i]][converging_range3], cumsum(fs3[converging_range3]/sum(fs3[converging_range3])), type = "s", lty = 2, lwd = 2)
  points(cm100[[i]][converging_range100], cumsum(fs100[converging_range100]/sum(fs100[converging_range100])), type = "s", lty = 3, lwd = 2)
  points(cm1000[[i]][converging_range1000], cumsum(fs1000[converging_range1000]/sum(fs1000[converging_range1000])), type = "s", lty = 4, lwd = 2)
  zetas <- zeta(s[i])
  points(seq(0, 10, 1), c(0, cumsum((1:(10)) ** (-s[i])/zetas)), type = "s", lty = 1, col = 2, lwd = 2)
  abline(v = zeta(s[i] - 1)/zeta(s[i]), lty = 1, col = 3, lwd = 2)
}

legend("bottomright", c("n = 1", "n = 3", "n = 100", "n = 1000", "E[X]"), lty = c(1, 2, 3, 4, 1), col = c(2, 1, 1, 1, 3), lwd = c(2, 2, 2, 2, 2), cex = 2)



==> code/examples-discrete.R <==

# Poisson Teicher ---------------------------------------------------------

lam1 <- 1
lam2 <- 2
alph0 <- 0.5

fm1m2 <- function(m1, m2) {
  j <- 0:min(m1, m2)
  exp(-lam1-lam2+alph0) * 
    sum(alph0^j/factorial(j) * 
      (lam1 - alph0)^(m1 - j) /
      factorial(m1 - j) * 
      (lam2 - alph0)^(m2 - j) /
      factorial(m2 - j))
}

fm1m2 <- Vectorize(fm1m2)

outer(0:100, 0:100, fm1m2)

ex1 <- sapply(0:100, function(k) sum(0:k * fm1m2(0:k, k:0)))

phi1 <- fft(c(0, 1, rep(0, 2^10-2)))
phis <- exp((lam1 - alph0) * (phi1-1) + 
              (lam2 - alph0) * (phi1 - 1) + 
              alph0 * (phi1^2 - 1))
fs <- Re(fft(phis, inverse = TRUE))/(2^10)
Fs <- cumsum(fs)

# Expected allocations

phix1 <- exp((lam1 - alph0) * (phi1-1) + 
              (lam2 - alph0) * (phi1 - 1) + 
              alph0 * (phi1^2 - 1)) * phi1 * 
  (lam1 - alph0 + phi1 * alph0)

ex1_fft <- Re(fft(phix1, inverse = TRUE))/(2^10)

ex1[0 + 1]
ex1_fft[0 + 1]

ex1[1 + 1]
ex1_fft[1 + 1]
(lam1 - alph0) * fs[0 + 1]

ex1[2:10 + 1]
ex1_fft[2:10 + 1]
(lam1 - alph0) * fs[2:10] + alph0 * fs[(2:10)-1]

# Cumulative expected allocations

phi_cumuler <- fft(c(0, rep(1, 2^10 - 1)))

ex1_cumul_fft <- Re(fft(phix1 * phi_cumuler, inverse = TRUE))/(2^10)

ex1_cumul <- cumsum(ex1)
ex1_cumul[1 + 1]
(lam1 - alph0) * fs[0 + 1]

ex1_cumul[2:10 + 1]
(lam1 - alph0) * Fs[2:10] + alph0 * Fs[(2:10)-1]

# Poisson mélange CRMM ----------------------------------------------------

lam1 <- 1
lam2 <- 2
r1 <- 4
r2 <- 3
gam0 <- 2

fm1m2 <- function(m1, m2) {
  tmp <- 0
  for(j1 in 0:m1) {
    for(j2 in 0:m2) { 
        tmp <- tmp + gamma(j1+j2+gam0) * 
          gamma(r1 - gam0 + m1 - j1)/gamma(r1 - gam0)/gamma(m1 - j1 + 1) * (1 + lam1/r1)^(-m1+j1) * 
          gamma(r2 - gam0 + m2 - j2)/gamma(r2 - gam0)/gamma(m2 - j2 + 1) * (1 + lam2/r2)^(-m2+j2) /
          gamma(gam0) / factorial(j1)/factorial(j2)/
          (1 + lam1/r1 + lam2/r2)^(gam0 + j1 + j2)
      }
  }
  (lam1/r1)^m1 * (lam2/r2)^m2*
    (1 + lam1/r1)^(-r1+gam0) * 
    (1 + lam2/r2)^(-r2+gam0) * 
    tmp
}

fm1m2 <- Vectorize(fm1m2)
ex1 <- sapply(0:20, function(k) sum(0:k * fm1m2(0:k, k:0)))
  
xi1 <- lam1/r1
xi2 <- lam2/r2
xi12 <- lam1/r1 + lam2/r2

phis <- (1-xi1 * (phi1 - 1))^(-r1+gam0) * 
  (1-xi2 * (phi1 - 1))^(-r2+gam0) * 
  (1-xi12 * (phi1 - 1))^(-gam0)

phix1 <- lam1 * phi1 * 
  ((1-gam0/r1)/(1-xi1*(phi1-1)) + gam0/r1/(1-xi12 * (phi1 - 1))) * 
  phis


round((Re(fft(phix1, inverse = TRUE))/2^10)[1:10], 4)
round(ex1[1:10], 4)

fs <- Re(fft(phis, inverse = TRUE))/2^10

k <- 10
j <- 0:(k-1)

ex1[k + 1]
sum(lam1 *  ((1-gam0/r1) / (1 + xi1) * (xi1/(1+xi1))^j + 
  gam0/r1 /(1+xi12) * (xi12/(1+xi12))^j) * fs[k-1-j + 1])

# Cumul allocation
Fs <- cumsum(fs)
Ex1 <- cumsum(ex1)

Ex1[k + 1]
sum(lam1 *  ((1-gam0/r1) / (1 + xi1) * (xi1/(1+xi1))^j + 
               gam0/r1 /(1+xi12) * (xi12/(1+xi12))^j) * Fs[k-1-j + 1])

sum(lam1 *  ((1-gam0/r1) * (1-(xi1/(1+xi1))^(j+1)) + 
               gam0/r1 * (1-(xi12/(1+xi12))^(j+1))) * fs[k-1-j + 1])


==> code/exemple-pareto.R <==
library(actuar)
n <- 6

xmax <- 2^15
kmax <- 2^20
alphas <- seq(1.4, 1.9, 0.1)
lambdas <- 10 * (alphas - 1)

phis <- rep(1, kmax)
cm6 <- list()

for(i in 1:n) {
  fx <- discretize(ppareto(x, alphas[i], lambdas[i]), 0, xmax - 1, 
                   method = "unbiased", lev = levpareto(x, alphas[i], lambdas[i]))
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phis <- phis * phix
}

fs6 <- Re(fft(phis, inverse = TRUE))/kmax

for(i in 1:n) {
  fx <- discretize(ppareto(x, alphas[i], lambdas[i]), 0, xmax - 1, 
                   method = "unbiased", lev = levpareto(x, alphas[i], lambdas[i]))
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phi_deriv_x1 <- fft(c((1:(xmax - 1)) * fx[-1], rep(0, kmax - xmax + 1)))
  agf <- phis / phix * phi_deriv_x1 * exp(-2i*pi*(0:(kmax-1))/kmax)
  cm6[[i]] <- (Re(fft(agf, inverse = TRUE))/kmax / fs6)[1:xmax]
}

cm_tot <- Reduce("+", cm6)
cbind(seq(100, 2000, 100), cm_tot[1 + seq(100, 2000, 100)])
converging_range6 <- which(abs(cm_tot - 0:(kmax - 1)) < 1e-5)
converging_range6 <- converging_range6[converging_range6 %in% which(good_values)]

# n = 100 -----------------------------------------------------------------

set.seed(20211208)
n <- 100

xmax <- 2^15
kmax <- 2^20
alphas <- c(alphas, runif(n - 6, 1.4, 1.9))
lambdas <- c(lambdas, runif(n - 6, 5, 15))

phis100 <- rep(1, kmax)

for(i in 1:n) {
  fx <- discretize(ppareto(x, alphas[i], lambdas[i]), 0, xmax - 1, method = "unbiased", lev = levpareto(x, alphas[i], lambdas[i]))
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phis100 <- phis100 * phix
}

fs100 <- Re(fft(phis100, inverse = TRUE))/kmax
# fs <- fs/sum(fs)
good_values <- (fs100 >= 0)
phi1 <- exp(-2i*pi*(0:(kmax-1))/kmax)

cm100 <- list()

for(i in 1:n) {
  fx <- discretize(ppareto(x, alphas[i], lambdas[i]), 0, xmax - 1, method = "unbiased", lev = levpareto(x, alphas[i], lambdas[i]))
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phi_deriv_x1 <- fft(c((1:(xmax - 1)) * fx[-1], rep(0, kmax - xmax + 1)))
  phism1 <- phis100 / phix
  agf <- phism1 * phi_deriv_x1 * phi1
  cm100[[i]] <- (Re(fft(agf, inverse = TRUE))/kmax / fs100)[1:xmax]
}

cm_tot <- Reduce("+", cm100)
cbind(seq(100, 2000, 100), cm_tot[1 + seq(100, 2000, 100)])
converging_range100 <- which(abs(cm_tot - 0:(kmax - 1)) < 1e-5)
converging_range100 <- converging_range100[converging_range100 %in% which(good_values)]

# n = 1000 ----------------------------------------------------------------

n <- 1000

xmax <- 2^15
kmax <- 2^20
alphas <- c(alphas, runif(n - 100, 1.4, 1.9))
lambdas <- c(lambdas, runif(n - 100, 5, 15))

phis1000 <- rep(1, kmax)

for(i in 1:n) {
  fx <- discretize(ppareto(x, alphas[i], lambdas[i]), 0, xmax - 1, method = "unbiased", lev = levpareto(x, alphas[i], lambdas[i]))
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phis1000 <- phis1000 * phix
}

fs1000 <- Re(fft(phis1000, inverse = TRUE))/kmax
# fs <- fs/sum(fs)
good_values <- (fs1000 >= 0)
phi1 <- exp(-2i*pi*(0:(kmax-1))/kmax)

cm1000 <- list()

for(i in 1:n) {
  fx <- discretize(ppareto(x, alphas[i], lambdas[i]), 0, xmax - 1, method = "unbiased", lev = levpareto(x, alphas[i], lambdas[i]))
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phi_deriv_x1 <- fft(c((1:(xmax - 1)) * fx[-1], rep(0, kmax - xmax + 1)))
  phism1 <- phis1000 / phix
  agf <- phism1 * phi_deriv_x1 * phi1
  cm1000[[i]] <- (Re(fft(agf, inverse = TRUE))/kmax / fs1000)[1:xmax]
}

cm_tot <- Reduce("+", cm1000)
cbind(seq(100, 2000, 100), cm_tot[1 + seq(100, 2000, 100)])
converging_range1000 <- which(abs(cm_tot - 0:(kmax - 1)) < 1e-5)
converging_range1000 <- converging_range1000[converging_range1000 %in% which(good_values)]

# plots -------------------------------------------------------------------

par(mfrow = c(2, 3))

for(i in (1:6)) {
  plot(1, 1, xlim = c(1, 60), ylim = c(0, 1), type = "n", main = alphas[i], xlab = "", ylab = "", cex.main =2)
  # points(density(cm[[i]][converging_range], weights = fs[converging_range]/sum(fs[converging_range]), kernel = "gaussian"), type = "l", col = i)
  points(cm6[[i]][converging_range6], cumsum(fs6[converging_range6]/sum(fs6[converging_range6])), type = "l")
  points(cm100[[i]][converging_range100], cumsum(fs100[converging_range100]/sum(fs100[converging_range100])), type = "l", lty = 2)
  points(cm1000[[i]][converging_range1000], cumsum(fs1000[converging_range1000]/sum(fs1000[converging_range1000])), type = "l", lty = 3)
  abline(v = sum(0:(xmax - 1) * discretize(ppareto(x, alphas[i], lambdas[i]), 0, xmax - 1, method = "unbiased", lev = levpareto(x, alphas[i], lambdas[i]))), lty = 4)
}

# sum(cm[[1]][converging_range] * fs[converging_range]/sum(fs[converging_range]))
# sum(0:(xmax - 1) * discretize(ppareto(x, alphas[1], lambdas[1]), 0, xmax - 1, method = "lower"))

# sum(cm[[2]][converging_range] * fs[converging_range]/sum(fs[converging_range]))
# sum(0:(xmax - 1) * discretize(ppareto(x, alphas[2], lambdas[2]), 0, xmax - 1, method = "lower"))

# sum(cm[[3]][converging_range] * fs[converging_range]/sum(fs[converging_range]))
# sum(0:(xmax - 1) * discretize(ppareto(x, alphas[3], lambdas[3]), 0, xmax - 1, method = "lower"))

# sum(cm[[4]][converging_range] * fs[converging_range]/sum(fs[converging_range]))
# sum(0:(xmax - 1) * discretize(ppareto(x, alphas[4], lambdas[4]), 0, xmax - 1, method = "lower"))




==> code/exemple-paretov2.R <==
library(actuar)
n <- 3

xmax <- 2^15
kmax <- 2^20
alphas <- seq(1.3, 1.9, 0.3)
lambdas <- 10 * (alphas - 1)

phis <- rep(1, kmax)
cm3 <- list()

for(i in 1:n) {
  fx <- discretize(ppareto(x, alphas[i], lambdas[i]), 0, xmax - 1, 
                   method = "unbiased", lev = levpareto(x, alphas[i], lambdas[i]))
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phis <- phis * phix
}

fs3 <- Re(fft(phis, inverse = TRUE))/kmax
good_values <- (fs3 >= 0)

for(i in 1:n) {
  fx <- discretize(ppareto(x, alphas[i], lambdas[i]), 0, xmax - 1, 
                   method = "unbiased", lev = levpareto(x, alphas[i], lambdas[i]))
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phi_deriv_x1 <- fft(c((1:(xmax - 1)) * fx[-1], rep(0, kmax - xmax + 1)))
  agf <- phis / phix * phi_deriv_x1 * exp(-2i*pi*(0:(kmax-1))/kmax)
  cm3[[i]] <- (Re(fft(agf, inverse = TRUE))/kmax / fs3)[1:xmax]
}

cm_tot <- Reduce("+", cm3)
cbind(seq(100, 2000, 100), cm_tot[1 + seq(100, 2000, 100)])
converging_range3 <- which(abs(cm_tot - 0:(kmax - 1)) < 1e-5)
# converging_range3 <- converging_range3[converging_range3 %in% which(good_values)]

# n = 100 -----------------------------------------------------------------

set.seed(20211208)
n <- 100

xmax <- 2^15
kmax <- 2^20
alphas <- c(alphas, runif(n - 3, 1.3, 1.9))
lambdas <- c(lambdas, runif(n - 3, 5, 15))

phis100 <- rep(1, kmax)

for(i in 1:n) {
  fx <- discretize(ppareto(x, alphas[i], lambdas[i]), 0, xmax - 1, method = "unbiased", lev = levpareto(x, alphas[i], lambdas[i]))
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phis100 <- phis100 * phix
}

fs100 <- Re(fft(phis100, inverse = TRUE))/kmax
# fs <- fs/sum(fs)
good_values <- (fs100 >= 0)
phi1 <- exp(-2i*pi*(0:(kmax-1))/kmax)

cm100 <- list()

for(i in 1:n) {
  fx <- discretize(ppareto(x, alphas[i], lambdas[i]), 0, xmax - 1, method = "unbiased", lev = levpareto(x, alphas[i], lambdas[i]))
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phi_deriv_x1 <- fft(c((1:(xmax - 1)) * fx[-1], rep(0, kmax - xmax + 1)))
  phism1 <- phis100 / phix
  agf <- phism1 * phi_deriv_x1 * phi1
  cm100[[i]] <- (Re(fft(agf, inverse = TRUE))/kmax / fs100)[1:xmax]
}

cm_tot <- Reduce("+", cm100)
cbind(seq(100, 2000, 100), cm_tot[1 + seq(100, 2000, 100)])
converging_range100 <- which(abs(cm_tot - 0:(kmax - 1)) < 1e-5)
converging_range100 <- converging_range100[converging_range100 %in% which(good_values)]

# n = 1000 ----------------------------------------------------------------

n <- 1000

xmax <- 2^15
kmax <- 2^20
alphas <- c(alphas, runif(n - 100, 1.3, 1.9))
lambdas <- c(lambdas, runif(n - 100, 5, 15))

phis1000 <- rep(1, kmax)

for(i in 1:n) {
  fx <- discretize(ppareto(x, alphas[i], lambdas[i]), 0, xmax - 1, method = "unbiased", lev = levpareto(x, alphas[i], lambdas[i]))
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phis1000 <- phis1000 * phix
}

fs1000 <- Re(fft(phis1000, inverse = TRUE))/kmax
# fs <- fs/sum(fs)
good_values <- (fs1000 >= 0)
phi1 <- exp(-2i*pi*(0:(kmax-1))/kmax)

cm1000 <- list()

for(i in 1:n) {
  fx <- discretize(ppareto(x, alphas[i], lambdas[i]), 0, xmax - 1, method = "unbiased", lev = levpareto(x, alphas[i], lambdas[i]))
  phix <- fft(c(fx, rep(0, kmax - xmax)))
  phi_deriv_x1 <- fft(c((1:(xmax - 1)) * fx[-1], rep(0, kmax - xmax + 1)))
  phism1 <- phis1000 / phix
  agf <- phism1 * phi_deriv_x1 * phi1
  cm1000[[i]] <- (Re(fft(agf, inverse = TRUE))/kmax / fs1000)[1:xmax]
}

cm_tot <- Reduce("+", cm1000)
cbind(seq(100, 2000, 100), cm_tot[1 + seq(100, 2000, 100)])
converging_range1000 <- which(abs(cm_tot - 0:(kmax - 1)) < 1e-5)
converging_range1000 <- converging_range1000[converging_range1000 %in% which(good_values)]

# plots -------------------------------------------------------------------

par(mfrow = c(1, 3))

titles <- c(expression(paste(X[1], ", ", alpha[1], "=1.3, ", lambda[1], "= 3")), 
            expression(paste(X[2], ", ", alpha[2], "=1.6, ", lambda[2], "= 6")), 
            expression(paste(X[3], ", ", alpha[3], "=1.9, ", lambda[3], "= 9")))

for(i in (1:3)) {
  plot(1, 1, xlim = c(1, 60), ylim = c(0, 1), type = "n", main = titles[i], xlab = "", ylab = "", cex.main =2, cex.axis = 2)
  # points(density(cm[[i]][converging_range], weights = fs[converging_range]/sum(fs[converging_range]), kernel = "gaussian"), type = "l", col = i)
  points(cm3[[i]][converging_range3], cumsum(fs3[converging_range3]/sum(fs3[converging_range3])), type = "l", lty = 2, lwd = 2)
  points(cm100[[i]][converging_range100], cumsum(fs100[converging_range100]/sum(fs100[converging_range100])), type = "l", lty = 3, lwd = 2)
  points(cm1000[[i]][converging_range1000], cumsum(fs1000[converging_range1000]/sum(fs1000[converging_range1000])), type = "l", lty = 4, lwd = 2)
  points(seq(0, 60, 0.1), ppareto(seq(0, 60, 0.1), alphas[i], lambdas[i]), type = "l", lty = 1, col = 2, lwd = 2)
  abline(v = sum(0:(xmax - 1) * discretize(ppareto(x, alphas[i], lambdas[i]), 0, xmax - 1, method = "unbiased", lev = levpareto(x, alphas[i], lambdas[i]))), lty = 1, col = 3, lwd = 2)
}

legend("bottomright", c("n = 1", "n = 3", "n = 100", "n = 1000", "E[X]"), lty = c(1, 2, 3, 4, 1), col = c(2, 1, 1, 1, 3), lwd = c(2, 2, 2, 2, 2), cex = 2)

10 * (alphas[1:3] - 1)

tab1 <- cbind(seq(0, 60, 0.1), 
              ppareto(seq(0, 60, 0.1), alphas[1], lambdas[1]), 
              ppareto(seq(0, 60, 0.1), alphas[2], lambdas[2]), 
              ppareto(seq(0, 60, 0.1), alphas[3], lambdas[3]))
colnames(tab1) <- c("V1", "V2", "V3", "V4")

tab3 <- cbind(cm3[[1]][converging_range3], 
              cm3[[2]][converging_range3], 
              cm3[[3]][converging_range3], 
              cumsum(fs3[converging_range3]/sum(fs3[converging_range3])))
colnames(tab3) <- c("V1", "V2", "V3", "V4")
tab100 <- cbind(cm100[[1]][converging_range100], 
                cm100[[2]][converging_range100], 
                cm100[[3]][converging_range100], 
                cumsum(fs100[converging_range100]/sum(fs100[converging_range100])))
colnames(tab100) <- c("V1", "V2", "V3", "V4")
tab1000 <- cbind(cm1000[[1]][converging_range1000], 
                cm1000[[2]][converging_range1000], 
                cm1000[[3]][converging_range1000], 
                cumsum(fs1000[converging_range1000]/sum(fs1000[converging_range1000])))
colnames(tab1000) <- c("V1", "V2", "V3", "V4")

write.csv(tab1, "pareto1.csv")
write.csv(tab3[seq(1, 200, 3), ], "pareto3.csv")
write.csv(rbind(tab100[seq(1, 8000, 10), ], c(100, 100, 100, 1)), "pareto100.csv")
write.csv(rbind(tab1000[seq(1, 22591, 200), ], c(100, 100, 100, 1)), "pareto1000.csv")

sapply(1:3, function(i) sum(0:(xmax - 1) * discretize(ppareto(x, alphas[i], lambdas[i]), 0, xmax - 1, method = "unbiased", lev = levpareto(x, alphas[i], lambdas[i]))))


==> code/nbinom.R <==
kmax <- 2^18
lam <- 2
qq <- 0.9
rr <- 2

rr1 <- 2
rr2 <- 4
qq1 <- 0.2
qq2 <- 1/3

aa1 <- 0
bb1 <- lam
  
aa2 <- 1-qq
bb2 <- (1-qq) * (rr - 1)

fgp_nbinom <- function(t, r, q) {
  (q/(1-(1-q)*t))^r
}

fgp_poisson <- function(t, lam) exp(lam * (t - 1))

phi1 <- exp(-1i*2*pi*(0:(kmax-1))/kmax)

phix1 <- fgp_poisson(fgp_nbinom(phi1, rr1, qq1), lam)
phix2 <- fgp_nbinom(fgp_nbinom(phi1, rr2, qq2), rr, qq)

phis <- phix1 * phix2

fx1 <- Re(fft(phix1, inverse = TRUE))/kmax
fx2 <- Re(fft(phix2, inverse = TRUE))/kmax
fs <- Re(fft(phis, inverse = TRUE))/kmax
  
k <- 10
sum(fx1[1:(k+1)] * fx2[(k+1):1])
fs[k+1]

phib1_prime <- fft((1:kmax) * dnbinom(1:kmax, rr1, qq1))
phi_ex1 <- phi1 * phib1_prime * (aa1 + bb1) / (1 - aa1 * phib1_prime) * phis

phib2_prime <- fft((1:kmax) * dnbinom(1:kmax, rr2, qq2))
phi_ex2 <- phi1 * phib2_prime * (aa2 + bb2) / (1 - aa2 * phib2_prime) * phis


k <- 10
sum((0:k) * fx1[1:(k+1)] * fx2[(k+1):1])
Re(fft(phi_ex1, inverse = TRUE))[k + 1]/kmax

k <- 10
sum((0:k) * fx2[1:(k+1)] * fx1[(k+1):1])
Re(fft(phi_ex2, inverse = TRUE))[k + 1]/kmax




